On the Geometry of Virtual Nonlinear Nonholonomic Constraints

Virtual constraints are relations imposed on a control system that become invariant via feedback control, as opposed to physical constraints acting on the system. Nonholonomic systems are mechanical systems with non-integrable constraints on the velocities. In this work, we introduce the notion of virtual nonlinear nonholonomic constraints in a geometric framework which is a controlled invariant submanifold and we show the existence and uniqueness of a control law preserving this submanifold. We illustrate the theory with various examples and present simulation results for an application.

==> Double_Pendulum.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "f3daf7ad",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Checking that M.dot(b) is giving [1, 3]:  [1 3]\n",
      "Quadratic form  -20.0\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>qu</th>\n",
       "      <th>qa</th>\n",
       "      <th>vu</th>\n",
       "      <th>va</th>\n",
       "      <th>time</th>\n",
       "      <th>energy</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.000000</td>\n",
       "      <td>0.000000</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>4.000000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>7.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.113568</td>\n",
       "      <td>0.367619</td>\n",
       "      <td>1.348854</td>\n",
       "      <td>3.150714</td>\n",
       "      <td>0.1</td>\n",
       "      <td>6.476798</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.270901</td>\n",
       "      <td>0.620061</td>\n",
       "      <td>1.757475</td>\n",
       "      <td>1.936483</td>\n",
       "      <td>0.2</td>\n",
       "      <td>4.832516</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.454256</td>\n",
       "      <td>0.767027</td>\n",
       "      <td>1.856702</td>\n",
       "      <td>1.060934</td>\n",
       "      <td>0.3</td>\n",
       "      <td>1.811631</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.632520</td>\n",
       "      <td>0.842933</td>\n",
       "      <td>1.667047</td>\n",
       "      <td>0.504067</td>\n",
       "      <td>0.4</td>\n",
       "      <td>-1.995256</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         qu        qa        vu        va  time    energy\n",
       "0  0.000000  0.000000  1.000000  4.000000   0.0  7.000000\n",
       "1  0.113568  0.367619  1.348854  3.150714   0.1  6.476798\n",
       "2  0.270901  0.620061  1.757475  1.936483   0.2  4.832516\n",
       "3  0.454256  0.767027  1.856702  1.060934   0.3  1.811631\n",
       "4  0.632520  0.842933  1.667047  0.504067   0.4 -1.995256"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "\n",
    "# physical and numerical constants\n",
    "h = 0.1\n",
    "g = 10\n",
    "N = 300\n",
    "\n",
    "def equations(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    vu = X[2]\n",
    "    va = X[3]\n",
    "    \n",
    "    # non controlled motion\n",
    "    u = 0\n",
    "    \n",
    "    M = np.array([[3 + 2 * np.cos(qa), 1 + np.cos(qa)], [1 + np.cos(qa), 1]])\n",
    "\n",
    "    b = np.array([u + 2 * np.sin(qa) *va * vu + np.sin(qa) * va**2 - g *( 2 * np.sin(qu) + np.sin(qu+qa)),\n",
    "               np.sin(qa) * va * vu - g * np.sin(qu + qa)])\n",
    "    \n",
    "    diff_q = np.array([vu, va])\n",
    "    diff_v = np.linalg.inv(M).dot(b)\n",
    "    EQ = np.append(diff_q, diff_v)\n",
    "    return EQ\n",
    "\n",
    "print('Checking that M.dot(b) is giving [1, 3]: ', np.array([[1, 2], [3, 4]]).dot(np.array([1, 0])))\n",
    "\n",
    "def runge_kutta_fourth(func, Y, h):\n",
    "    k1 = func(Y)\n",
    "    k2 = func(Y + h/2 * k1)\n",
    "    k3 = func(Y + h/2 * k2)\n",
    "    k4 = func(Y + h * k3)\n",
    "    Y_new = Y + h/6 * (k1 + 2 * k2 + 2* k3 + k4)\n",
    "    return Y_new\n",
    "\n",
    "def euler(func, Y, h):\n",
    "    return Y + h * func(Y)\n",
    "\n",
    "def energy(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    v = X[2:4]\n",
    "    \n",
    "    M = np.array([[3 + 2 * np.cos(qa), 1 + np.cos(qa)], [1 + np.cos(qa), 1]])\n",
    "    V = - g * (2 * np.cos(qu) + np.cos(qu + qa))\n",
    "    E = v.T.dot(M.dot(v)) + V\n",
    "    \n",
    "    return E\n",
    "\n",
    "print('Quadratic form ', energy(np.array([0,0, 1, 1])))\n",
    "    \n",
    "X0 = np.array([0, 0, 1, 4])    \n",
    "X = np.zeros((N,4))\n",
    "EE = np.zeros(N)\n",
    "X[0] = X0\n",
    "EE[0] = energy(X0)\n",
    "\n",
    "\n",
    "for i in range(N-1):\n",
    "    X[i+1] = runge_kutta_fourth(equations, X[i], h)\n",
    "    # X[i+1] = euler(equations, X[i], h)\n",
    "    EE[i+1] = energy(X[i+1])\n",
    "\n",
    "time = np.linspace(0, (N-1)*h, N)\n",
    "df = pd.DataFrame(X, columns=['qu', 'qa', 'vu', 'va'])\n",
    "df['time'] = time\n",
    "df['energy'] = EE\n",
    "df.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "fa811b56",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:xlabel='time'>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "df.plot(x='time', y=['qu', 'qa'])\n",
    "df.plot(x='qu', y='vu')\n",
    "df.plot(x='qa', y='va')\n",
    "df.plot(x='time', y='energy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "d99bfce6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXwAAAD8CAYAAAB0IB+mAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAAsTAAALEwEAmpwYAAAXc0lEQVR4nO3de5zUdb3H8ddnL6hcjJRFkYtooIaXFEcECeGRYkDewyJPYlSseEkNz0lPdKxTPU52IzHNFS95iTTNC6ggoKmAiroQCIgKksYGCUKCiFxWPueP+eljW3aZ2dnfzG92v+/n4zGPnct3Zt+PL/Bm+O1vPpi7IyIirV9J0gFERKQwVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoHIWPhmtreZvWRmi81smZn9bwNrzMxuMLOVZvaKmfXNT1wREclVWRZrtgNfcPctZlYOzDOzGe4+v86a4UDv6HIicHP0VUREikTGd/ietiW6WR5d6n9a6yzg7mjtfKCjmXWJN6qIiDRHNu/wMbNSYAHQC7jJ3V+st6QrsLrO7ZrovrX1XqcSqARo167d8UcccUSOsUVEwrRgwYJ33b0il+dmVfju/hFwrJl1BB42s6PcfWmdJdbQ0xp4ncnAZIBUKuXV1dVNTywiEjAzezvX5zbpLB13fw94BhhW76EaoHud292ANbmGEhGR+GVzlk5F9M4eM9sHOBV4rd6yacDo6Gyd/sAmd1+LiIgUjWwO6XQB7oqO45cA97v7Y2Y2DsDdq4DpwAhgJbAVGJOnvCIikqOMhe/urwDHNXB/VZ3rDlwabzQREYmTPmkrIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigVDhi4gEQoUvIhIIFb6ISCBU+CIigchY+GbW3cyeNrPlZrbMzK5oYM0QM9tkZouiy7X5iSsiIrkqy2JNLXCVuy80sw7AAjOb7e6v1ls3191Pjz+iiIjEIeM7fHdf6+4Lo+vvA8uBrvkOJiIi8WrSMXwz6wkcB7zYwMMDzGyxmc0wsyPjCCciIvHJ5pAOAGbWHngQuNLdN9d7eCFwsLtvMbMRwCNA7wZeoxKoBOjRo0eumUVEJAdZvcM3s3LSZT/F3R+q/7i7b3b3LdH16UC5mXVqYN1kd0+5e6qioqKZ0UVEpCmyOUvHgNuB5e4+sZE1B0brMLN+0etuiDOoiIg0TzaHdAYCFwBLzGxRdN/3gR4A7l4FjAQuNrNa4ENglLt7/HFFRCRXGQvf3ecBlmHNjcCNcYUSEZH46ZO2IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIFT4IiKBUOGLiARChS8iEggVvohIIDIWvpl1N7OnzWy5mS0zsysaWGNmdoOZrTSzV8ysb37iiohIrrJ5h18LXOXunwX6A5eaWZ96a4YDvaNLJXBzrClFCmjrjtqkI4jkRcbCd/e17r4wuv4+sBzoWm/ZWcDdnjYf6GhmXWJPK5JnqzduZeB1f+Gmp1eyo3ZX0nFEYtWkY/hm1hM4Dnix3kNdgdV1btew+18KmFmlmVWbWfX69eubGFUk//YuL+WkXp345czXOeO381j4938lHUkkNlkXvpm1Bx4ErnT3zfUfbuApvtsd7pPdPeXuqYqKiqYlFSmAig57cdP5fbltdIrN23by5Zuf54dTl/L+tp1JRxNptqwK38zKSZf9FHd/qIElNUD3Ore7AWuaH08kGaf2OYDZ4wdz4YCe3D3/bYZOnMPsV99JOpZIs2Rzlo4BtwPL3X1iI8umAaOjs3X6A5vcfW2MOUUKrv1eZfzozCN56OKT6Ni2nLF3V3PxHxawbvO2pKOJ5MTcdzvy8u8LzD4PzAWWAB//FOv7QA8Ad6+K/lK4ERgGbAXGuHv1nl43lUp5dfUel4gUjZ0f7WLynFVMemoFe5WVcM3wI/jaCT0oKWnoaKZI/pjZAndP5fTcTIWfLyp8aYn+9u4HTHh4Cc+/uYETen6an517NL06d0g6lgSkOYWvT9qKNMEhndox5dsn8suRx7Bi3RZGTJrH9U++wfbaj5KOJpKRCl+kicyM81LdeXL8YIYffSDXP7mCEZPm8vJbG5OOJrJHKnyRHHVqvxeTRh3HnWNOYHvtLs6reoHvP7yETR/qFE4pTip8kWYacnhnZn33ZMYOOoT7Xvo7Qyc+y4wla0nq52MijVHhi8SgbZsyJnypD1Mv/TwVHfbi4ikLGXv3Ata892HS0UQ+ocIXidHR3T7F1EsHMmHEZ5m3cj1DJz7LXc+/xUe79G5fkqfCF4lZWWkJY08+lNnfHczxPffjh9OWMbLqeV77Z/2JJCKFpcIXyZPu+7XlrjEncP1Xj+XtDVs5/YZ5/Grm62zbqVM4JRkqfJE8MjPOPq4rT40fzFnHduXGp1cyfNJcnn/z3aSjSYBU+CIF8Ol2bfj1Vz7HlG+fyC53zr/1Rb7358W8t3VH0tEkICp8kQIa2KsTM688mYuHfIYHF/6DUyc+y7TFa3QKpxSECl+kwPYuL+XqYUfw6GWfp2vHfbj83r8y5s6XWb1xa9LRpJVT4YskpM9B+/LQJQP54Rl9eOlvGzntN3O4be4qaj/Sf60o+aHCF0lQaYkxZuAhzB4/mAGf2Z+fPr6cc373PEv/sSnpaNIKqfBFikDXjvtw+4Upbjz/ONZu2sZZNz3Hz6Yv58MdOoVT4qPCFykSZsbpxxzEU+MHc97x3bhlzipOu/5Z5q5Yn3Q0aSVU+CJF5lNty7nuy8dwX2V/yktKuOD2lxj/p0Vs2LI96WjSwqnwRYpU/0P3Z/oVg7j8C7149JU1nDrxWR5cUKNTOCVnKnyRIrZ3eSnjTzucxy8fxKEV7bnqgcVccPtLvL3hg6SjSQukwhdpAQ47oAMPXDSAn5x9FItWv8cXr59D1bNvslOncEoTqPBFWoiSEuOC/gfz5PjBnNy7gutmvMaZNz7H4tXvJR1NWggVvkgLc+Cn9mby6BRVXz+ejR9s55zfPcePH32VD7bXJh1NipwKX6SFGnbUgcweP5jzT+zBHc/9jdN+M4enX1uXdCwpYip8kRZs373L+enZR/PncQNo26aUMXe+zGV/XMj693UKp+xOhS/SCqR67sfjlw9i/NDDmLXsHU759TP86eW/6xRO+TcqfJFWok1ZCZef0psZVw7iiC77cvWDS/jarfNZtX5L0tGkSKjwRVqZz1S0576x/bnu3KN5dc1mhk2ay41/WcGOWp3CGbqMhW9md5jZOjNb2sjjQ8xsk5ktii7Xxh9TRJqipMQY1a8HT141mKF9DuBXs97gjN/OY8Hb/0o6miQom3f4dwLDMqyZ6+7HRpcfNz+WiMShc4e9uen8vtw2OsX723Yysup5rp26lPe37Uw6miQgY+G7+xxgYwGyiEienNrnAGaNH8yFA3pyz/y3GTpxDrOW/TPpWFJgcR3DH2Bmi81shpkd2dgiM6s0s2ozq16/XiNfRQqp/V5l/OjMI3n4koF0bFtO5T0LGHfPAt7ZvC3paFIgls1pW2bWE3jM3Y9q4LF9gV3uvsXMRgCT3L13ptdMpVJeXV2dQ2QRaa6dH+3i1rmrmPTkCtqUlnD18CM4v18PSkos6WiSgZktcPdULs9t9jt8d9/s7lui69OBcjPr1NzXFZH8KS8t4ZIhvZh55ckc3e1T/OCRpXzllhdY8c77SUeTPGp24ZvZgWZm0fV+0WtuaO7rikj+9ezUjinfPpFfnfc5Vq7fwogb5vKb2W+wvVb/tWJrVJZpgZndCwwBOplZDfBDoBzA3auAkcDFZlYLfAiMcn28T6TFMDNGHt+NIYdX8NPHXmXSUyt47JU1/OzcY+h3yH5Jx5MYZXUMPx90DF+kOD3z+jp+8MhSav71IWP6duS7pxzKvvt3STqWRBI9hi8ircuQwzsz67snM3bQIRy/5Mds++1Advzt+aRjSQxU+CKym7ZtypjwpT4cMfJa2rZtS5t7zoAXfgc6WtuiqfBFpFG9PjeQ9t+ZB4cNg5n/DfePhm2bko4lOVLhi8ie7dMRvvoHOO2n8NrjMHkI/HNJ0qkkByp8EcnMDE76DnzjcdixFW47Ff76h6RTSROp8EUkewcPgHFzoXs/mHpp+rLzw6RTSZZU+CLSNO07wwWPwMnfS7/Lv+1U2PBm0qkkCyp8EWm6klL4wgT4jz/D5n/ALYPh1alJp5IMVPgikrveQ+GiuVBxWPoMnie+Dx9p1n6xUuGLSPN07A5jnoB+F8H8m+DOL8GmfySdShqgwheR5itrAyN+ASN/D+8sg1sGwZt/STqV1KPCF5H4HHUuVD4D7TrDPefCM9fBLk3eLBYqfBGJV6feMPYpOOar8MzPYMpI+ODdpFMJKnwRyYc27eCcKjhjErz1HFQNgr+/mHSq4KnwRSQ/zOD4b8C3Z6eP8d85QgPYEqbCF5H86vI5qHwWen+xzgC2zUmnCpIKX0Tyb5+OMGoKDP1JnQFsS5NOFRwVvogUhhkMvBy+8Rjs+ABuOwX+OiXpVEFR4YtIYR18Up0BbJdoAFsBqfBFpPA+GcD2X9EAtqEawFYAKnwRSUZJKXzhB9EAtpr0cf1XpyWdqlVT4YtIsj4ewNapN9x/AcycoAFseaLCF5Hk1R3A9sKNGsCWJyp8ESkOnwxgu0MD2PJEhS8ixeWoL8PYp+sMYPs57NqVdKpWQYUvIsWn4rA6A9j+LxrAtiHpVC2eCl9EitO/DWCblz7Es/qlpFO1aBkL38zuMLN1Ztbg56At7QYzW2lmr5hZ3/hjikiQPh7A9q1ZUFIGvx8O82/WALYcZfMO/05g2B4eHw70ji6VwM3NjyUiUsdBx8JFc9ID2J64Bh64UAPYcpCx8N19DrBxD0vOAu72tPlARzPrEldAERGgzgC2H8PyxzSALQdxHMPvCqyuc7smum83ZlZpZtVmVr1+/foYvrWIBMUMBl6hAWw5iqPwrYH7GjzA5u6T3T3l7qmKiooYvrWIBOnjAWzdTogGsF2mAWxZiKPwa4DudW53A9bE8LoiIo1r3xlGT4VB/wl/vUcD2LIQR+FPA0ZHZ+v0Bza5+9oYXldEZM9KSuGU/4HzH9AAtixkc1rmvcALwOFmVmNm3zKzcWY2LloyHVgFrARuBS7JW1oRkYYcdlr6LJ79e2kA2x6UZVrg7l/L8LgDl8aWSEQkFx17wDefgFk/SA9gq6mG834P+x6UdLKioU/aikjrUbYXjPhlNIBtKVQNgjefTjpV0VDhi0jr88kAtgq45xwNYIuo8EWkdfpkANtXNIAtosIXkdarTTs45xY4/Xp4a240gO3lpFMlRoUvIq2bGaTGwLdmRwPYhsH8qiAHsKnwRSQMBx0LFz0LvU+DJ66GB74R3AA2Fb6IhGOfT8OoP0YD2B5Nf1DrnWVJpyoYFb6IhOXjAWwXPpoewHbrKbDoj0mnKggVvoiEqefA9Kdzu6XgkYth2nda/QA2Fb6IhKvDAXDBIzDoKlh4N9w+FDauSjpV3qjwRSRspWVwyrVw/v3w3mq4ZXD6+H4rpMIXEQE47IvpGfv794I/fb1VDmBT4YuIfOzjAWwnjE0PYJt6WdKJYpVxWqaISFDK9oIv/Qp69IdOhyWdJlYqfBGRhhw9MukEsdMhHRGRQKjwRUQCocIXEQmECl9EJBAqfBGRQKjwRUQCocIXEQmECl9EJBAqfBGRQKjwRUQCocIXEQmECl9EJBBZFb6ZDTOz181spZld08DjQ8xsk5ktii7Xxh9VRESaI+O0TDMrBW4ChgI1wMtmNs3dX623dK67n56HjCIiEoNs3uH3A1a6+yp33wHcB5yV31giIhK3bAq/K7C6zu2a6L76BpjZYjObYWZHxpJORERik81/gGIN3Of1bi8EDnb3LWY2AngE6L3bC5lVApUAPXr0aFpSERFplmze4dcA3evc7gasqbvA3Te7+5bo+nSg3Mw61X8hd5/s7il3T1VUVDQjtoiINFU2hf8y0NvMDjGzNsAoYFrdBWZ2oJlZdL1f9Lob4g4rIiK5y3hIx91rzewyYCZQCtzh7svMbFz0eBUwErjYzGqBD4FR7l7/sI+IiCTIkurlVCrl1dXViXxvEZGWyswWuHsql+fqk7YiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBEKFLyISCBW+iEggsip8MxtmZq+b2Uozu6aBx83Mbogef8XM+sYfVUREmiNj4ZtZKXATMBzoA3zNzPrUWzYc6B1dKoGbY84pIiLNlM07/H7ASndf5e47gPuAs+qtOQu429PmAx3NrEvMWUVEpBnKsljTFVhd53YNcGIWa7oCa+suMrNK0v8CANhuZkublDYZnYB3kw6RBeWMV0vI2RIygnLG7fBcn5hN4VsD93kOa3D3ycBkADOrdvdUFt8/UcoZL+WMT0vICMoZNzOrzvW52RzSqQG617ndDViTwxoREUlQNoX/MtDbzA4xszbAKGBavTXTgNHR2Tr9gU3uvrb+C4mISHIyHtJx91ozuwyYCZQCd7j7MjMbFz1eBUwHRgArga3AmCy+9+ScUxeWcsZLOePTEjKCcsYt55zmvtuhdhERaYX0SVsRkUCo8EVEAlGwwjezX5rZa9HohYfNrGMj6/Y4xiHfzOw8M1tmZrvMrNFTtMzsLTNbYmaLmnOaVK6akDPp/dzPzGab2Yro66cbWVfw/WwpI0OyyDnEzDZFe7fIzK5NIOMdZrausc/WFNFeZsqZ+F5GObqb2dNmtjz6c35FA2uavqfuXpALcBpQFl3/OfDzBtaUAm8ChwJtgMVAn0JljDJ8lvQHG54BUntY9xbQqZDZmpqzSPbzF8A10fVrGvp1T2I/s9kb0icizCD9OZP+wIsJ/Dpnk3MI8FhSvxejDCcDfYGljTye+F5mmTPxvYxydAH6Rtc7AG/E8fuzYO/w3X2Wu9dGN+eTPle/vmzGOOSVuy9399cL+T1zkWXOxPcz+n53RdfvAs4u8PdvTEsZGVIMv4YZufscYOMelhTDXmaTsyi4+1p3Xxhdfx9YTnp6QV1N3tOkjuF/k/TfTPU1NqKhGDkwy8wWRCMjilEx7OcBHn0mI/rauZF1hd7PbPamGPYv2wwDzGyxmc0wsyMLE61JimEvs1VUe2lmPYHjgBfrPdTkPc1mtEJTgj0JHNjAQxPcfWq0ZgJQC0xp6CUauC/280azyZmFge6+xsw6A7PN7LXo3UNsYsiZ+H424WXyvp/1xDYyJM+yybAQONjdt5jZCOAR0pNri0kx7GU2imovzaw98CBwpbtvrv9wA0/Z457GWvjufuqeHjezC4HTgVM8OghVT0FGNGTKmeVrrIm+rjOzh0n/0zvWgoohZ+L7aWbvmFkXd18b/XNzXSOvkff9rKeljAzJmKFuEbj7dDP7nZl1cvdiGgRWDHuZUTHtpZmVky77Ke7+UANLmrynhTxLZxhwNXCmu29tZFk2YxwSZ2btzKzDx9dJ/0C6GCd/FsN+TgMujK5fCOz2L5OE9rOljAzJmNPMDjQzi673I/3nekOBc2ZSDHuZUbHsZZThdmC5u09sZFnT97SAP3VeSfp406LoUhXdfxAwvd5Pnt8gfWbChELlq/P9zyH9N+d24B1gZv2cpM+YWBxdlhVrziLZz/2Bp4AV0df9imU/G9obYBwwLrpupP/znzeBJezhrK2Ec14W7dti0idEnJRAxntJj0PfGf2+/FaR7mWmnInvZZTj86QPz7xSpzNHNHdPNVpBRCQQ+qStiEggVPgiIoFQ4YuIBEKFLyISCBW+iEggVPgiIoFQ4YuIBOL/ARGDRg3qzG5iAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Make animation\n",
    "from matplotlib.animation import FuncAnimation, writers\n",
    "import matplotlib as mpl\n",
    "\n",
    "fig2 = plt.figure()\n",
    "\n",
    "lines = plt.plot([])\n",
    "line = lines[0]\n",
    "lines2 = plt.plot([])\n",
    "line2 = lines2[0]\n",
    "#other setup\n",
    "plt.xlim(-2, 2)\n",
    "plt.ylim(0, 3)\n",
    "# plt.grid()\n",
    "\n",
    "def animate(k):\n",
    "    #update plot\n",
    "    center_x=0\n",
    "    center_y=2\n",
    "    x1 = np.array([center_x, center_x + np.sin(X[k,0])])\n",
    "    y1 = np.array([center_y, center_y - np.cos(X[k,0])])\n",
    "    x2 = np.array([center_x + np.sin(X[k,0]), center_x + np.sin(X[k,0])+np.sin(X[k,1])])\n",
    "    y2 = np.array([center_y - np.cos(X[k,0]), center_y - np.cos(X[k,0])-np.cos(X[k,1])])\n",
    "    \n",
    "    line.set_data((x1,y1))\n",
    "    line2.set_data((x2,y2))\n",
    "\n",
    "anim = FuncAnimation(fig2,animate,frames=N,interval=N/3)\n",
    "\n",
    "anim.save('uncontrolled_double_pendulum.mp4')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5ca9e9ce",
   "metadata": {},
   "source": [
    "# Controlled motion"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "8ac40af8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Initial value of the constraint  0.0\n",
      "Third value of the constraint  0.006503445727383539\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>q1</th>\n",
       "      <th>q2</th>\n",
       "      <th>v1</th>\n",
       "      <th>v2</th>\n",
       "      <th>time</th>\n",
       "      <th>energy</th>\n",
       "      <th>control</th>\n",
       "      <th>constraint</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.900000</td>\n",
       "      <td>0.293160</td>\n",
       "      <td>0.010000</td>\n",
       "      <td>0.0</td>\n",
       "      <td>-7.198869</td>\n",
       "      <td>26.318301</td>\n",
       "      <td>0.000000</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>1.073795</td>\n",
       "      <td>0.778579</td>\n",
       "      <td>1.192528</td>\n",
       "      <td>-2.506919</td>\n",
       "      <td>0.1</td>\n",
       "      <td>-4.417008</td>\n",
       "      <td>22.252688</td>\n",
       "      <td>0.001291</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>1.262728</td>\n",
       "      <td>0.336011</td>\n",
       "      <td>2.827887</td>\n",
       "      <td>-6.934484</td>\n",
       "      <td>0.2</td>\n",
       "      <td>5.145908</td>\n",
       "      <td>21.309066</td>\n",
       "      <td>0.006503</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>1.598714</td>\n",
       "      <td>-0.513109</td>\n",
       "      <td>3.252349</td>\n",
       "      <td>-8.538693</td>\n",
       "      <td>0.3</td>\n",
       "      <td>15.037554</td>\n",
       "      <td>17.681453</td>\n",
       "      <td>-0.007422</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>1.816760</td>\n",
       "      <td>-1.160507</td>\n",
       "      <td>1.229592</td>\n",
       "      <td>-4.907459</td>\n",
       "      <td>0.4</td>\n",
       "      <td>9.889847</td>\n",
       "      <td>-3.057219</td>\n",
       "      <td>-0.017156</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "         q1        q2        v1        v2  time     energy    control  \\\n",
       "0  1.000000  0.900000  0.293160  0.010000   0.0  -7.198869  26.318301   \n",
       "1  1.073795  0.778579  1.192528 -2.506919   0.1  -4.417008  22.252688   \n",
       "2  1.262728  0.336011  2.827887 -6.934484   0.2   5.145908  21.309066   \n",
       "3  1.598714 -0.513109  3.252349 -8.538693   0.3  15.037554  17.681453   \n",
       "4  1.816760 -1.160507  1.229592 -4.907459   0.4   9.889847  -3.057219   \n",
       "\n",
       "   constraint  \n",
       "0    0.000000  \n",
       "1    0.001291  \n",
       "2    0.006503  \n",
       "3   -0.007422  \n",
       "4   -0.017156  "
      ]
     },
     "execution_count": 79,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "def cos(t):\n",
    "    return np.cos(t)\n",
    "\n",
    "def sin(t):\n",
    "    return np.sin(t)\n",
    "\n",
    "def control(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    vu = X[2]\n",
    "    va = X[3]\n",
    "    \n",
    "    # control law, computed somewhere else\n",
    "    u = (2*g*sin(qu)*cos(qa)**2 + g*sin(qu)*cos(qa) - 5*g*sin(qu)/2 - g*sin(qa + qu)*cos(qa)**2 - 3*g*sin(qa + qu)*cos(qa) - 2*g*sin(qa + qu) + g*sin(2*qa + qu)*cos(qa) + 3*g*sin(2*qa + qu)/2 + 2*va*vu*sin(qa)*cos(qa)**2 - va*vu*sin(2*qa)*cos(qa) + va*(va*cos(qa) + va + 2*vu*cos(qa) + 3*vu)**2*cos(qa)**2 - 2*va*(va*cos(qa) + va + 2*vu*cos(qa) + 3*vu)**2 + va*cos(qa)**2 - 2*va)/(cos(qa)**2 - 2)\n",
    "    # d = 2 - cos(qa)**2\n",
    "    # u = -1/d * ((2 * np.tan(qa)**2 + 3)*va + 4 * np.sin(va)*(2*vu + va) + g * (np.cos(qa)**2 - 2) * (2*np.sin(qu) + np.sin(qu + qa)))\n",
    "    return u\n",
    "\n",
    "# print('Control at [pi/2, 0, 1, 1] ', control(np.array([np.pi/2,  0, 1, 1]))) # 16.902348182305243\n",
    "\n",
    "def controlled_equations(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    vu = X[2]\n",
    "    va = X[3]\n",
    "    \n",
    "    # controlled motion\n",
    "    u = control(X)\n",
    "    \n",
    "    M = np.array([[3 + 2 * np.cos(qa), 1 + np.cos(qa)], [1 + np.cos(qa), 1]])\n",
    "\n",
    "    b = np.array([u + 2 * np.sin(qa) *va * vu + np.sin(qa) * va**2 - g *( 2 * np.sin(qu) + np.sin(qu+qa)),\n",
    "               np.sin(qa) * va * vu - g * np.sin(qu + qa)])\n",
    "    \n",
    "    diff_q = np.array([vu, va])\n",
    "    diff_v = np.linalg.inv(M).dot(b)\n",
    "    EQ = np.append(diff_q, diff_v)\n",
    "    return EQ\n",
    "\n",
    "def constraint(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    vu = X[2]\n",
    "    va = X[3]\n",
    "    \n",
    "    h = qa - np.arctan((3 + 2*cos(qa))*vu + (1+cos(qa))*va)\n",
    "    return h\n",
    "\n",
    "def initial_value_function(X):\n",
    "    qu = X[0]\n",
    "    qa = X[1]\n",
    "    va = X[2]\n",
    "    vu = (np.tan(qa) - (1 + cos(qa))*va)/(3 + 2 * cos(qa))\n",
    "    return vu\n",
    "\n",
    "\n",
    "# First version in the paper: Y0 = np.array([np.pi/4, np.pi/3, 0.001])\n",
    "# Second version: Y0 = np.array([0.4, 0, 10])\n",
    "Y0 = np.array([1, 0.9, 0.01])\n",
    "X0 = np.array([Y0[0], Y0[1], initial_value_function(Y0), Y0[2]])    \n",
    "X = np.zeros((N,4))\n",
    "EE = np.zeros(N)\n",
    "U = np.zeros(N)\n",
    "phi = np.zeros(N)\n",
    "\n",
    "X[0] = X0\n",
    "EE[0] = energy(X0)\n",
    "U[0] = control(X0)\n",
    "phi[0] = constraint(X0)\n",
    "\n",
    "print('Initial value of the constraint ', phi[0])\n",
    "\n",
    "for i in range(N-1):\n",
    "    X[i+1] = runge_kutta_fourth(controlled_equations, X[i], h)\n",
    "    EE[i+1] = energy(X[i+1])\n",
    "    U[i+1] = control(X[i+1])\n",
    "    phi[i+1] = constraint(X[i+1])\n",
    "    \n",
    "print('Third value of the constraint ', phi[2])\n",
    "\n",
    "time = np.linspace(0, (N-1)*h, N)\n",
    "dg = pd.DataFrame(X, columns=['q1', 'q2', 'v1', 'v2'])\n",
    "dg['time'] = time\n",
    "dg['energy'] = EE\n",
    "dg['control'] = U\n",
    "dg['constraint'] = phi\n",
    "dg.head()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "id": "bd912718",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<AxesSubplot:title={'center':'Time evolution of the constraint equation $\\\\Phi$'}, xlabel='time'>"
      ]
     },
     "execution_count": 80,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dg.plot(x='time', y=['q1', 'q2'], title='Time evolution of the angles')\n",
    "dg.plot(x='q1', y='v1', title='Phase space $(q_{1}, v_{1})$')\n",
    "dg.plot(x='q2', y='v2', title='Phase space $(q_{2}, v_{2})$')\n",
    "dg.plot(x='time', y='energy', title='Time evolution of the energy')\n",
    "dg.plot(x='time', y='control', title='Time evolution of the control effort')\n",
    "dg.plot(x='time', y='constraint', title='Time evolution of the constraint equation $\\Phi$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "id": "549937b6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Make animation\n",
    "from matplotlib.animation import FuncAnimation, writers\n",
    "import matplotlib as mpl\n",
    "\n",
    "fig3 = plt.figure()\n",
    "\n",
    "lines = plt.plot([])\n",
    "line = lines[0]\n",
    "lines2 = plt.plot([])\n",
    "line2 = lines2[0]\n",
    "#other setup\n",
    "plt.xlim(-2, 2)\n",
    "plt.ylim(0, 3)\n",
    "# plt.grid()\n",
    "\n",
    "def animate(k):\n",
    "    #update plot\n",
    "    center_x=0\n",
    "    center_y=2\n",
    "    x1 = np.array([center_x, center_x + np.sin(X[k,0])])\n",
    "    y1 = np.array([center_y, center_y - np.cos(X[k,0])])\n",
    "    x2 = np.array([center_x + np.sin(X[k,0]), center_x + np.sin(X[k,0])+np.sin(X[k,1])])\n",
    "    y2 = np.array([center_y - np.cos(X[k,0]), center_y - np.cos(X[k,0])-np.cos(X[k,1])])\n",
    "    \n",
    "    line.set_data((x1,y1))\n",
    "    line2.set_data((x2,y2))\n",
    "\n",
    "anim = FuncAnimation(fig3,animate,frames=N,interval=N/3)\n",
    "\n",
    "anim.save('double_pendulum.mp4')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "044a1996",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

